Leading and Subleading UV Divergences in Scattering Amplitudes for D=8 N=1 SYM Theory in All Loops

We consider the leading and subleading UV divergences for the four-point on-shell scattering amplitudes in D=8 N=1 sypersymmetric Yang-Mills theory within the spinor-helicity and superfield formalism. This theory belongs to the class of maximally supersymmetric gauge theories and presumably possesses distinguished properties beyond perturbation theory. We obtain the recursive relations that allow one to get the leading and subleading divergences in all loops in a pure algebraic way staring from the one loop (for the leading poles) and two loop (for the subleading ones) diagrams. As a particular example where the recursive relations have a simple form we consider the ladder type diagrams. The all loop summation of the leading and subleading divergences is performed with the help of the differential equations which are the generalization of the RG equations for non-renormalizable theories. They have explicit solutions for the ladder type diagrams. We discuss the properties of the obtained solutions and interpretation of the results.

==> Sup_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94245,       2246]
NotebookOptionsPosition[     93351,       2214]
NotebookOutlinePosition[     93697,       2229]
CellTagsIndexPosition[     93654,       2226]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Starting", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], "=", 
     RowBox[{"1", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "'"}], "[", "1", "]"}], "=", 
     RowBox[{"1", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "'"}], "[", "2", "]"}], "=", 
     RowBox[{"1", "/", "144"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "144"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bt", "'"}], "[", "1", "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bs", "'"}], "[", "1", "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bt", "'"}], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"3", "!"}]}], "/", 
       RowBox[{"4", "!"}]}], "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"bs", "'"}], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", 
         RowBox[{"3", "!"}]}], "/", 
        RowBox[{"4", "!"}]}], "/", "12"}], "+", 
      RowBox[{"0", "/", "12"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bs", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "27"}], "/", 
        RowBox[{"3", "!"}]}], "/", 
       RowBox[{"4", "!"}]}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bt", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"3", "!"}]}], "/", 
       RowBox[{"4", "!"}]}], "/", "6"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6898407002527776`*^9, 3.6898407003653126`*^9}, {
  3.689840798821175*^9, 3.68984080718143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"requrence", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", "n"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "/", 
           RowBox[{"4", "!"}]}], 
          RowBox[{"a", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"2", "/", 
           RowBox[{"5", "!"}]}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "k", "]"}], 
             RowBox[{"a", "[", 
              RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "'"}], "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}], 
       RowBox[{"a", "[", "n", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"bt", "'"}], "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"4", "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}], "/", "n"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], ";", 
     RowBox[{
      RowBox[{"bt", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}], "/", "n"}]}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"bs", "'"}], "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "n"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"a", "'"}], "[", 
             RowBox[{"n", "-", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"5063", "/", 
              RowBox[{"3", "!"}]}], "/", 
             RowBox[{"4", "!"}]}], "/", "1200"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"bs", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"13", "/", 
              RowBox[{"3", "!"}]}], "/", 
             RowBox[{"4", "!"}]}], "/", "20"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}], 
           RowBox[{
            RowBox[{"32", "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"19", "/", 
              RowBox[{"4", "!"}]}], "/", 
             RowBox[{"4", "!"}]}], "/", "3"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"bs", "'"}], "[", 
             RowBox[{"n", "-", "2"}], "]"}], "/", 
            RowBox[{"4", "!"}]}], "/", 
           RowBox[{"4", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "2"}], "]"}], 
           RowBox[{
            RowBox[{"12", "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"938", "/", 
              RowBox[{"4", "!"}]}], "/", "15"}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"5", "!"}]}], "/", "2"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"bs", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"442", "/", 
              RowBox[{"5", "!"}]}], "/", 
             RowBox[{"5", "!"}]}], "/", "12"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"bt", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{
            RowBox[{
             RowBox[{"46", "/", 
              RowBox[{"5", "!"}]}], "/", 
             RowBox[{"5", "!"}]}], "/", "15"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", "l", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"12", "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", "l", "]"}], 
              RowBox[{
               RowBox[{"bs", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", "l", "]"}], 
              RowBox[{
               RowBox[{"bt", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", 
             RowBox[{"5", "!"}]}], "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"bt", "'"}], "[", "l", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", 
               RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"2", "/", "n"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"19", "/", 
             RowBox[{"4", "!"}]}], "/", "3"}], 
           RowBox[{
            RowBox[{"a", "'"}], "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", 
            RowBox[{"4", "!"}]}], 
           RowBox[{
            RowBox[{"bs", "'"}], "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"4", "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{
            RowBox[{"bt", "'"}], "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"46", "/", 
             RowBox[{"5", "!"}]}], "/", "15"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"a", "'"}], "[", 
               RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"4", "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"bs", "'"}], "[", 
               RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"2", "/", 
            RowBox[{"5", "!"}]}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", "'"}], "[", "k", "]"}], 
              RowBox[{
               RowBox[{"bt", "'"}], "[", 
               RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bs", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "/", "n"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"a", "'"}], "[", 
               RowBox[{"n", "-", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{
               RowBox[{"5063", "/", 
                RowBox[{"3", "!"}]}], "/", 
               RowBox[{"4", "!"}]}], "/", "1200"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"bs", "'"}], "[", 
              RowBox[{"n", "-", "2"}], " ", "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"13", "/", 
                RowBox[{"3", "!"}]}], "/", 
               RowBox[{"4", "!"}]}], "/", "20"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"bt", "'"}], "[", 
              RowBox[{"n", "-", "2"}], "]"}], 
             RowBox[{
              RowBox[{"32", "/", 
               RowBox[{"5", "!"}]}], "/", 
              RowBox[{"5", "!"}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "'"}], "[", 
              RowBox[{"n", "-", "2"}], "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"19", "/", 
                RowBox[{"4", "!"}]}], "/", 
               RowBox[{"4", "!"}]}], "/", "3"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"bs", "'"}], "[", 
               RowBox[{"n", "-", "2"}], "]"}], "/", 
              RowBox[{"4", "!"}]}], "/", 
             RowBox[{"4", "!"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"bt", "'"}], "[", 
              RowBox[{"n", "-", "2"}], "]"}], 
             RowBox[{
              RowBox[{"12", "/", 
               RowBox[{"5", "!"}]}], "/", 
              RowBox[{"5", "!"}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"938", "/", 
                RowBox[{"4", "!"}]}], "/", "15"}], "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"5", "!"}]}], "/", "2"}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"bs", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"442", "/", 
                RowBox[{"5", "!"}]}], "/", 
               RowBox[{"5", "!"}]}], "/", "12"}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"bt", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{
              RowBox[{
               RowBox[{"46", "/", 
                RowBox[{"5", "!"}]}], "/", 
               RowBox[{"5", "!"}]}], "/", "15"}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", "l", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "4"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"12", "/", 
               RowBox[{"5", "!"}]}], "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", "l", "]"}], 
                RowBox[{
                 RowBox[{"bs", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "4"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"4", "/", 
               RowBox[{"5", "!"}]}], "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", "l", "]"}], 
                RowBox[{
                 RowBox[{"bt", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "4"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "/", 
               RowBox[{"5", "!"}]}], "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"bt", "'"}], "[", "l", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", 
                 RowBox[{"n", "-", "2", "-", "k", "-", "l"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "4"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"n", "-", "3", "-", "k"}]}], "}"}]}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "/", "n"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"19", "/", 
               RowBox[{"4", "!"}]}], "/", "3"}], 
             RowBox[{
              RowBox[{"a", "'"}], "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"4", "!"}]}], 
             RowBox[{
              RowBox[{"bs", "'"}], "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"4", "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{
              RowBox[{"bt", "'"}], "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"46", "/", 
               RowBox[{"5", "!"}]}], "/", "15"}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"a", "'"}], "[", 
                 RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"4", "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"bs", "'"}], "[", 
                 RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"5", "!"}]}], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "k", "]"}], 
                RowBox[{
                 RowBox[{"bt", "'"}], "[", 
                 RowBox[{"n", "-", "1", "-", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3", ",", "25"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6898407089535093`*^9, 3.6898407093098164`*^9}, {
  3.689840811237088*^9, 3.689840817671647*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PT", " ", "summed", " ", "function"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"b", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"n", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}], " ", 
       RowBox[{"25", "/", "3"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "60"}], ")"}], "^", "n"}], "/", 
        RowBox[{"n", "!"}]}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"A", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"z", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "z"}], ")"}], "^", "n"}], " ", 
         RowBox[{"a", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Bs", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"z", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "z"}], ")"}], "^", "n"}], " ", 
         RowBox[{"bs", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "25"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"FF", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"z", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "z"}], ")"}], "^", "n"}], " ", 
         RowBox[{"bt", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"FFF", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"z", ",", 
      RowBox[{
       RowBox[{"1", "/", "36"}], " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", "z", "+", 
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"z", "/", "60"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"60", "+", "z"}], ")"}]}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"z", "/", "30"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", "z"}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"z", "/", "30"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.689840717375399*^9, 3.689840717623368*^9}, {
  3.6898408290982094`*^9, 3.6898408356063995`*^9}}],

Cell[BoxData[
 RowBox[{"Function", "[", 
  RowBox[{"n", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"n", "-", "1"}]], " ", "25", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "60"], ")"}], "n"]}], 
    RowBox[{"3", " ", 
     RowBox[{"n", "!"}]}]]}], "]"}]], "Output",
 CellChangeTimes->{3.6898409003098526`*^9}],

Cell[BoxData[
 RowBox[{"Function", "[", 
  RowBox[{"z", ",", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "20"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "z"}], ")"}], "n"], " ", 
     RowBox[{"a", "[", "n", "]"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.6898409003128552`*^9}],

Cell[BoxData[
 RowBox[{"Function", "[", 
  RowBox[{"z", ",", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "2"}], "25"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "z"}], ")"}], "n"], " ", 
     RowBox[{"bs", "[", "n", "]"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.6898409003148546`*^9}],

Cell[BoxData[
 RowBox[{"Function", "[", 
  RowBox[{"z", ",", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "2"}], "15"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "z"}], ")"}], "n"], " ", 
     RowBox[{"bt", "[", "n", "]"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.689840900316856*^9}],

Cell[BoxData[
 RowBox[{"Function", "[", 
  RowBox[{"z", ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{"60", "+", "z", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"z", "/", "60"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"60", "+", "z"}], ")"}]}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox["z", "30"], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", "z"}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["z", "30"], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.68984090032086*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Full", " ", "PT"}], " ", "-", " ", 
     RowBox[{
     "exact", " ", "function", " ", "for", " ", "\[CapitalSigma]_a"}]}], ",", 
    " ", "\[CapitalSigma]_t", ",", " ", 
    RowBox[{"\[CapitalSigma]_s", " ", "primed"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{
           SqrtBox["15"], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{
             FractionBox["1", "120"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SqrtBox["15"]}], " ", "x"}], "-", 
               RowBox[{"120", " ", 
                RowBox[{"ArcTan", "[", 
                 SqrtBox[
                  FractionBox["5", "3"]], "]"}]}]}], ")"}]}], "]"}]}]}], 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"z", ",", 
       RowBox[{
        FractionBox["5", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"z", "/", "60"}]], " ", 
           RowBox[{"Cos", "[", 
            FractionBox["z", "30"], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"z", "/", "60"}]], " ", 
           RowBox[{"Sin", "[", 
            FractionBox["z", "30"], "]"}]}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t1", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "15"}], 
         RowBox[{"f", "[", "x", "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t2", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"1", "/", "80"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "120"}], 
         RowBox[{"f", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "600"}], 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "15"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}]}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t3", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"2321", "/", 
            RowBox[{"5", "!"}]}], "/", 
           RowBox[{"5", "!"}]}], "/", "2"}], 
         RowBox[{"f", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"11", "/", "1800"}], 
         RowBox[{"F", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"469", "/", "90"}], "/", "120"}], 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"442", "/", "120"}], "/", "120"}], "/", "6"}], 
         RowBox[{"f", "[", "x", "]"}], 
         RowBox[{"F", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"23", "/", "6750"}], 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "1200"}], 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], "^", "2"}], 
         RowBox[{"F", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"19", "/", "36"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"19", "/", "36"}], "/", "6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "15"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"F", "[", "x", "]"}], ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"23", "/", "225"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "x", "]"}], "^", "2"}], ",", "x"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"1", "/", "30"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "x", "]"}], 
            RowBox[{"F", "[", "x", "]"}]}], ",", "x"}], "]"}]}], "-", 
        RowBox[{"5", "/", "864"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.689840736344474*^9, 3.6898407534606676`*^9}, {
  3.6898408382846966`*^9, 3.6898408831997347`*^9}, {3.6898409500198*^9, 
  3.689840951067614*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Exact", " ", "solution", " ", "for", " ", "\[CapitalSigma]_s", " ", 
    "primed"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y", "''"}], "[", "x", "]"}], "+", 
          RowBox[{
           RowBox[{"t1", "[", "x", "]"}], 
           RowBox[{
            RowBox[{"y", "'"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"t2", "[", "x", "]"}], 
           RowBox[{"y", "[", "x", "]"}]}]}], "\[Equal]", 
         RowBox[{"t3", "[", "x", "]"}]}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}], 
      ",", 
      RowBox[{"y", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6898407492134027`*^9, 3.689840758884145*^9}, {
  3.689840913987306*^9, 3.689840946976612*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     TagBox[
      TemplateBox[{RowBox[{
          StyleBox[
           TagBox["InterpolatingFunction", "SummaryHead"], 
           "NonInterpretableSummary"], 
          StyleBox["[", "NonInterpretableSummary"], 
          DynamicModuleBox[{Typeset`open$$ = False}, 
           PanelBox[
            PaneSelectorBox[{False -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBcQOO/CFib1JlAgAAADYAAAACAAAAStFeOa+/lj4AAADskv+3vFt+433D
3dQ/WHLnWe6qNL8/lvq2a77lP2qk6Nx+JVe/UPQI4wkn8D+szgFzqmRqvzg0
cm9ZVPU/CL4KANLXd7/3vGVz/fH6P6J+32Bt2YO/r0FwQdgXAEDon2XyC5KN
v07J8gTc7gJAgv7CoHOGlb9JHOSKnbgFQNlsiZqU4p2/GA6ZlmZSCEDuggTT
QcGjv1IkE95ZJAtAcS5a0Sglqr9g2VCrVMYNQKlGnxiZs7C/5ax+nYYtEEBb
GOzIa/i0v1B/NwP4kxFAOv7itp6Jur8lIdIrbeISQFK6WceiYcC/MFVPcvdM
FEBW3/xV+GrEv+nuA5rgsBVAyXSpRaQryb8MWJqEzfwWQCynRDjYbs6/ZVMT
jc9kGECheRRYZprSvygebljVtBlAm5DBdcBZ1r8he6tB8CAbQNc+3E4VKtu/
xz0gDGqGHEDrHlQQ5WTgv9fPdpnn0x1Apkg5kU99478d9K9Eej0fQNeK9162
c+e/53NlWYhHIEBoiaWYJ9Lrv5WgDgED7SBANXInxrRr8L9eFqk3iKAhQG6g
IgA4ofO/3HO0Tw9IIkBW/AU1VSn3v3Uasfag/SJAWE1BsPau+7/lc0kO4q8j
QPL6aXOPegDACrVSByVWJEAPaAk9u2EDwEo/TY9yCiVAshkdCV8bB8A/sbj4
wbIlQMTSrFD0OgvAC9a/0sBXJkClYZHdB/8PwPJDuDvKCidA5dzEVvQRE8CO
mSGG1bEnQKyMMX9ffBbARTh8X+tmKEBe0Pc+6OoawLG+RxoDEClAN1k0N97j
H8D0965FyrUpQKxay+t/3CLAUnoHAJxpKkDembBbV68mwGXk0JtvEStATGYd
/qYFK8CTl4vGTccrQEDhpsFcYzDAl/3hYdt5LEAEKsRB0OMzwFBLqd5qIC1A
YhzsI1vuN8Ak4mHqBNUtQNcpofVZaD3ArWCL16B9LkD6j56qb+5BwA2SUDXs
Ii9ACEcAGnHtRcCIDAciQtYvQJ2c21EYhEvAXDcX+Mw+MECkz1xFiStRwAKN
oyZ+mTBAQvjQUN0bVsATvH0Nh/IwQEMNgu/Jx1zA/l4Q5ZBFMUDydTMX5Ldi
wHemGwSgnzFAXRjxq2h6acDBwhpNj+wxQGFni67BD3HAvZ+iCQ==
                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{0., 20.}, {-272.98478559927577`, 
                    0.}}, PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "20.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}], True -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBcQOO/CFib1JlAgAAADYAAAACAAAAStFeOa+/lj4AAADskv+3vFt+433D
3dQ/WHLnWe6qNL8/lvq2a77lP2qk6Nx+JVe/UPQI4wkn8D+szgFzqmRqvzg0
cm9ZVPU/CL4KANLXd7/3vGVz/fH6P6J+32Bt2YO/r0FwQdgXAEDon2XyC5KN
v07J8gTc7gJAgv7CoHOGlb9JHOSKnbgFQNlsiZqU4p2/GA6ZlmZSCEDuggTT
QcGjv1IkE95ZJAtAcS5a0Sglqr9g2VCrVMYNQKlGnxiZs7C/5ax+nYYtEEBb
GOzIa/i0v1B/NwP4kxFAOv7itp6Jur8lIdIrbeISQFK6WceiYcC/MFVPcvdM
FEBW3/xV+GrEv+nuA5rgsBVAyXSpRaQryb8MWJqEzfwWQCynRDjYbs6/ZVMT
jc9kGECheRRYZprSvygebljVtBlAm5DBdcBZ1r8he6tB8CAbQNc+3E4VKtu/
xz0gDGqGHEDrHlQQ5WTgv9fPdpnn0x1Apkg5kU99478d9K9Eej0fQNeK9162
c+e/53NlWYhHIEBoiaWYJ9Lrv5WgDgED7SBANXInxrRr8L9eFqk3iKAhQG6g
IgA4ofO/3HO0Tw9IIkBW/AU1VSn3v3Uasfag/SJAWE1BsPau+7/lc0kO4q8j
QPL6aXOPegDACrVSByVWJEAPaAk9u2EDwEo/TY9yCiVAshkdCV8bB8A/sbj4
wbIlQMTSrFD0OgvAC9a/0sBXJkClYZHdB/8PwPJDuDvKCidA5dzEVvQRE8CO
mSGG1bEnQKyMMX9ffBbARTh8X+tmKEBe0Pc+6OoawLG+RxoDEClAN1k0N97j
H8D0965FyrUpQKxay+t/3CLAUnoHAJxpKkDembBbV68mwGXk0JtvEStATGYd
/qYFK8CTl4vGTccrQEDhpsFcYzDAl/3hYdt5LEAEKsRB0OMzwFBLqd5qIC1A
YhzsI1vuN8Ak4mHqBNUtQNcpofVZaD3ArWCL16B9LkD6j56qb+5BwA2SUDXs
Ii9ACEcAGnHtRcCIDAciQtYvQJ2c21EYhEvAXDcX+Mw+MECkz1xFiStRwAKN
oyZ+mTBAQvjQUN0bVsATvH0Nh/IwQEMNgu/Jx1zA/l4Q5ZBFMUDydTMX5Ldi
wHemGwSgnzFAXRjxq2h6acDBwhpNj+wxQGFni67BD3HAvZ+iCQ==
                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{0., 20.}, {-272.98478559927577`, 
                    0.}}, PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "20.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}]}, 
             Dynamic[Typeset`open$$], ImageSize -> Automatic], 
            BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
          StyleBox["]", "NonInterpretableSummary"]}]},
       "CopyTag",
       DisplayFunction->(#& ),
       InterpretationFunction->("InterpolatingFunction[{{0., 20.}}, <>]"& )],
      False,
      Editable->False,
      SelectWithContents->True,
      Selectable->False], "[", "x", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6898408888679485`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Exact", " ", "solution", " ", "for", " ", "\[CapitalSigma]_s"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sig", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"y", "[", "x", "]"}], "/.", "s"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sig1", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"Sig", "'"}], "[", "x", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SSig", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"Sig1", "[", "x", "]"}]}], "-", 
        RowBox[{"Sig", "[", "x", "]"}], "-", 
        RowBox[{"x", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "19"}], "/", "72"}], 
            RowBox[{"f", "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "12"}], 
            RowBox[{"Sig", "[", "x", "]"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "30"}], 
            RowBox[{"F", "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"23", "/", "450"}], 
            RowBox[{
             RowBox[{"f", "[", "x", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "30"}], 
            RowBox[{"f", "[", "x", "]"}], 
            RowBox[{"Sig", "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "60"}], 
            RowBox[{"f", "[", "x", "]"}], 
            RowBox[{"F", "[", "x", "]"}]}]}], ")"}]}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.689840767343216*^9, 3.6898407677145853`*^9}, 
   3.689840933277363*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Comparison", " ", "\[CapitalSigma]_s", " ", "from", " ", "PT", " ", "and",
     " ", "diff", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Bs", "[", "x", "]"}], ",", 
      RowBox[{"SSig", "[", "x", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed", ",", 
         RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"z", ",", "20"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(s\)]\)\>\"", ",", 
         "20"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "18"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<Series: 20 terms\>\"", ",", "\"\<Numerical solution\>\""}], 
          "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "18"}], "}"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Framed", "[", 
             RowBox[{"#", ",", 
              RowBox[{"RoundingRadius", "\[Rule]", "5"}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"LegendMargins", "\[Rule]", "5"}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", "0.5"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.689840772089384*^9, 3.689840772470697*^9}, {
  3.6898409635577536`*^9, 3.6898409820227485`*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {GrayLevel[0], Thickness[0.003], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJwVl2k41H0fxS2Vsg5SkZRiMDPGDLLX/1tCIoncIrIzJEuWsiT7HiUiSdK+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       "]]}, 
     {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hc41u//xnEiMqMpoyT7Hu5bkpX3q4SKJJKRTbpDVj42mZmlIRoUykhZ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       "]]}}, InsetBox[
     TemplateBox[{"\"Series: 20 terms\"","\"Numerical solution\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}], 
                    Thickness[0.027]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}], 
                    Thickness[0.027]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.027]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.027]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           GrayLevel[0.3], FontSize -> 18, FontFamily -> "Arial"}, Background -> 
          Automatic, StripOnInput -> False], RoundingRadius -> 5, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.3], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.2], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0.3]"], Appearance -> 
                   None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.3]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0.3], Editable -> False, Selectable -> False], 
                 ",", "18"}], "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox["#1", RoundingRadius -> 5, StripOnInput -> False], 
                 "&"}], ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& )], 
     Scaled[{0.3, 0.5}], ImageScaled[{0.3, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox["z", 20, StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(s\\)]\\)\"", 20, 
       StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{608., Automatic},
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{0, 20}, {-995.568084043392, 0.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->18],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Dashing[{Small, Small}], 
         Thickness[0.003]], 
        Line[CompressedData["
1:eJwVl2k41H0fxS2Vsg5SkZRiMDPGDLLX/1tCIoncIrIzJEuWsiT7HiUiSdK+
oJAi/H4Uym0nosVShOxrWfLcz6vz7lzn8+Jc1zmS9p4mThxsbGyH2NnY/q+3
Quw3MB1v7lf+969laRp7RbblmIb5rgDCyNfT0v1mRWX30fhzu3bFEbBeYsup
7K+ViqrNd7k/pRDnSPORo0+mKs/rWfCv33WDkEzNNl+9t1pZbv79wprLbaJ4
hPT8MpULsReXTK905RIcvyUc7z0nIanyZfLS8n0i2ifbjVq2Bem+A6vFnY+J
1TPcVwoKdyBWQ9TVOe1nxERg3D8HG3ejhI762mmXAoKVcNJlTU0GmU9whSzq
vCDUsiS3l4rTEOvck20LXYWE6Bm3TsNyBgpYMCyacy0m3Fo+vXZ6oITiAyeP
zi6/JLoDn7iXN6igvHDliKmdpcTBjFrXC037UOWGrh2TL8qI/abuius+AmqJ
D3g9rl1OaLb61Yv0H0QzKZXjoy6IeEZhq4ETeig8gfFuLhgTs0efv/R8o4/i
G8ME53SqCKtqXWvhA4Yo67jUs5muaqLmy+PtM+3G6N41vz/TOW+J/o4v168d
MkF5H2t1p13fEZaC/syod6ao0sK1f3K5hrgwyJHvMfMP6rfL3zK+8wNhLC/z
fW7DaTR6d81hbPgD0cYXYftixgbNDBq/+PWingiV2L15fsEWrXObNRjVbiCi
fdv8fTY5IPI5tbCfLs3EJXcttY8JLmhbzyEXn20tRM6vaqlZxELiQeN8s8Et
hB+vbtngsiuSqth/akanlWgINdI+keCOVA70z091tRFaIU/Oma7zRhoDcVle
Wu3EgvMroa8V3mh/hKL2VE478dgDwqyCziG9mogrk64dxGxlbvpBDl90Up9M
nVj+SCgRrcEdxHkUdPyM7a+d3YS6Xvirk0Eh6G+EimhvYjcxW71rSTz+Egot
YW9r+9NNZHI8NW8zCkWR2zO0y9p7CI6Ud6QI1zCUNPiOHBfzhSiq98u++yYC
5QRIjJMne4kE0UP337THIsHOORM+eh8xdm+SLT8sDpl4WirEOPYR4eeGsKBi
PPp4R3o4sLWP2Kdo7cnMTEA9G8ot7J/2EwwN4tV4TBL63jKsxbT5Thif4OmU
OJuCpNyMRJ+mfSciKw5M9XalIGfO4nmphu8Eo71zqF/7Ghreeyl/m/oPgpOS
fOnJzlQ0limyi014kJgLeSZgPZSGFhwPcjbXDhHSic4mlc9voE1/bn5wp48S
xbWiqVkSd5BaTHfgEbtRgqOB/cddhzuIJbKVJps6SvgPfbmz//EdVMtMSfr+
Z5S4nBplqqCSiyLdYk0ta34RZ2338awzv4vYvvh+1bMaJ0zLumQLiu+joN4H
FwR1pgif8cLrJf1PUMoDneOhp6eIE8nqr3LUn6InZ3/ITZ6fIh5cnx2TTnmK
epYlPzc8mSJsxNquc+g8Q2rbbu2LJU0TFhXuP3gK89CC8TWOtc/TxBf5277/
nniOvKsvJY6dmyV4NSdc5GOL0G/B1LzPCbPEdX+7aM6KIhRi96ip/t4sYZT2
bI/sTBFKZGslPe6cJQI/GFlZWxejR/t3pzlpzBEX12eeCFJ9ifrK3t36xj5P
hA/8uzV3qQQZF20qaLmyQFw5ZvgwsqIMdXFItKDHC0TRrsImt5UydNpEcTq/
eoGIr7j94K7mG+Q+bal0eW6B2PEzeZbvzRsUq/Dslf7JRQKbvul8X1GO0FMj
XL3zN3G21y9/oa0S0e9day3O/0MYp8vS07Or0OYMxiL+8IdYH3/b6HxtFVpO
aBRv/PGHcPAqQ/ETVei9DxdrUGyJILFVzRoQ1cheO+ivSMwSoShdpKPxvRql
DdhTz9ssE5uTNbs/K79DK7sUo9RJq4R/Yb9m31otGtjc/ESHukpk3yjksaTX
oQ8b3VuO664Semdt9bmt69D1qfvb3YJXCZ0eFX/+N3WIgUULM4dXiayfz70e
BbxHDjbsvcv4L/HdTmRRnb0eDRqxxHvV2KDnYaNmskYj2lzrLhWiwwavRjx7
/d0b0cF93rQdJmyw1tHefSW7EeVQA7VOnWGDpKUTdCvOJmS1MdGq6xYbfLB3
7TZpbkJtVQVZzRzs4OJ2gHBTa0GVyoviuIEdyO0UXpfxVpQuFr3jji0nqFX2
q/x5+BEtfG96aOTBCeIHV5T31X9EJ/K2Kq4EccId0XHb3LGPSAge65qnc4KJ
y0hUC7MTJTo1ePI1cYL0uU+9FRWdKPS5UHWA5jqo5t3X8etzF2Lp3nY22bIe
eOj5QgKKPUj93OsCzoYNsNeG48YZ/V7UsqZ52rt7A5z80ZZX4dOLnC8j3t6h
DbBSmUBWzu5FKY9qXcvYucDb4ldS0mwvGv3WscdblQs4BjQerB7rQ1kG0+nf
crmgWTEpbWCtD/2VooSWBmyEJucj0Hp2AL3tumnsKcMN99w8G/wjB1Gqvdnc
vBI3YAEJ/rKsQeQ8zp8RDNwg/OuapcDLQcTNGd4bZ8ENS+Z3VKcGB5ExneVx
L4EbjBnr/iYcHkLfIpUTuye54ebFoqdKgj/RErOxTvs1DyT+dpSLfD6MmIl/
92/T54P35EtqB+TGkKLrimPeP3zA0jpRVHN4DCnrLsUfdOSDtsM2mvasMaTC
ttDpfokPTt7f8+j7wzGk5TvuUfWSD5Rqcl03yY6jw1Zfst1288OnQjnTMdoE
sqWV/S1f5ger5akfr6SmkN6QRi/DnASkyYOjOqwZ5NzeMRZjTQIBllvqasAM
isQeS98cSND34uiRqoQZVJWZK3LZiwRcZ4tm3AtmkOYxbsOROBLwm34YNluc
QQqvu1/fKSdBbXU8n2/cLNoafyFFaLcgHEmckRF4NYd+ypfozI0JgrSffsk+
9UUUtBKnVB4oDDlrJhed61YQl+Cw6wmKCBAFvRleU+x4feN6PZ6KLSAULi6R
0bEeLzfluad4b4N+HYmcmjpuPGieLyohIQZ3qkeFJYCED8R6nH2ftx3SYyNF
i62Fcdrf15u0bXZA4JsQNoHjW/Ep8beGX2YlIO2wamXOne2YF1PHdpvtgo5t
1Qo+Sbuw097ceQuaJCSGGEl/LduDz4dcMNk1LwnNDjMxdUoyOGr0WntT027o
2sN17PMdKjakCDzizdwDFQPg+P4AA1/OU8GGdlKws6BUM1FQCdeb3l3xVZcG
O64zfSP5KrgwaqDnppY0fEo1OPy0QgVnvpIsrSakQddGOde/QQW7bc/xI+lK
gxzyOEIdVcGbvmdNPDWRho2VCgf5yKr48LnrfQNnpIHVH5FSdlsV11yJe2ec
LQ22rtwHZzLVMG70TKRxkuFvYKXxk0INrLwZeNI3kOHsA07tnBoN/MiSFM/O
TQZqbYrdvU8aOPnn85hOEhl2fvpu2vVXA59mnwkPlSDDt0Ud+xEDTbyi7BvQ
oU4GxXQ0/35YE6tnXXAO9iJDdp7dxmb5fbjQLQwavpKBpBuwMvqTwMr2tu/J
/WRQ0Wxaz/pL4BILwjjsBxnWlepyBP1Xm9LDqzYqv8ggYHktabckYEwOuJTz
mwx3rbnyPhkBbhzwqvQVloFl8TPpP58CHra01dqhLwMLcgXute4HsIQBoeZR
LANK+ZRUMx5tPFF1ZjXplQyEO7qwcW3Txkgto7qgTAZWxziyq6S0sS152nAa
y0CCnnqiyX5tnMt+1863UQZCDoTx//DWxjKvNyQEDsnAz5yalIYebcyQbvoa
vU0Wdn8SuzhWdAhrr1lF3A6WBa36mqAjUbo4J15shDNUFt6H553qSNPFKyKf
jFgRsiDSOn/rzANdXEIzFWPGy4JSKwRX1+liWUv9F9XpsqCeubZOmEcP877c
2ztYKAufjadvH0nVwx1u/Jq0EVmw+apZ5/3iMHbsRDOvzeSAcvTykypRA0zq
r0/7flIO0k/+6C2hGeA3vz6q8VvJwWu62UgZYYCF2MdCHOzl4PnwxoJJJwOM
qNt4+D3loNn5ajRfkQEWC/Pa4xArB/v+zt8iGxviVqrkCb43cjBYuXBC6fpR
vD8s/KXdLgpw+h8YjKMY40WtLLvgPRS4clRMu3evMX7++yVfOpkCopM/cvYd
MMZ7vEacGmgUkBkWCBE5aYw32hhvUVWnQErYhjzFaGPcriVxnteEAv+uy/eg
/DDGrN+laq8iKFAV6LXR6OFxnOI5/Yb3JwWkb3gVBhma4i4ia+OZUQrc0Z10
ij1lisVJemYfxingeMfxcq6bKX74PGsiao4CXm8Z3muxprh8Wk9yjZ0KV9m2
7bSuNcVDPtnR0+JUsCEfHSzWPoE1Lhgc7zShQjwn2Qf0zfBA6P2h25VU+BM8
m3gqwhz7t9zyeldFBbXElo8rqeaYe9f1peF3VNiyyvLJe2COFVE0v+K/VJAw
Fx7TqjfHEasuKu+6qMDLdEnZInQSSwVSooenqPBq7/Zf1fdOYmefAmnmHho4
/JrN9eu0wEvVDwvMyDRQpTpnSY5a4CShHPVAORr8XEDcvasWuOTFlaNvFWiw
o/FFcpK0Jeaa8vYz06LB1xrKwWo/S/zIXbkmwIwGX6olWhNFT+FfTqWO1TE0
CLsn+FjV0wrz1h9MpiTQgPNn6IBgjBWm0RtKU5JocKqrPY7zthV2X/jG75BG
g5dd5snyzVZ4LHpdKeddGgSI6QTeZljjsYfH+HQqaXD6fs1Z4d/WeGJk8GXd
HA06D2Xkb8y0wfxGnn0Kv2lwfp+0xcaXNphe+Js7Y5kGLpfYpfe02GCPQB5b
Foc8HKqZMDbjtMUT3EzuTSR5mGXttgvXsMWT1ODTR6jykMBxwC7sqS2eOivE
1WgnD679oJWYYYdtjo94LDvKw3qb6O6eB3a4SRl3yrHkwSZivZLqSzv8bPns
g2gPeZDKIVmIttlhVtwHHQiSByZ2okTx2uO+e6GRRany8OP89PjGSHvc/HmC
PbNOHiLkBUr2hjjg/ajG9X29PCgVL2SdSnLAz3KzWhca5aFI6cmpq9kOON71
yB3TDnmI52l5TEMOWHfxPvD1y8O32z3JUuyOuFLI+lLokjwUd9/cRIl1xPn6
/644y9Nh45YNu0TuOmHqt+dnoxh02NokcGmt2Ak/Onf9210lOpB33g9crnXC
uTftcJ86Hab2jWTI/nLCaeOLEZa6dMj/NfzCQtkZB1+V4jGyoYNYzd4CuXpn
fKT7oujeq3RgqWvai65j4bqzDvGmqXSIyrdutd3Gwoc49Je90+ngwiuTXU5j
4f3UzV/zb9HhMH/G8xdmLMy8+CRH9gkdVPt0bVIfsfA2yS4Z8bd0mHHyCD1u
4oqHWAwVznk6vKdevnq6xA1PCj7Uc/pNh4sNQ6X/NLvh32U7LOqW6WCftvbM
bdgNb+LjCU7gUICf9OmIIbEzmPZisEqYpAAN6wdmmWFnsM+fzKNSVAWIWV2L
UDN1x2zx65107BQgb30Ktwi/B96kFOz/0FEBEsWDrrZQPLDQl5mYTSwFyNQR
aH2m54H30PueNHoogFijn8z7MA+s21Y2ZRasAEoP25eTFj3wZTGvYOd0BQg+
cdk9csQTiz3tuRbTqAD6X23rKHNe+Fx79kBBiwLEytWU3uP0xh+W7Zmf2hVA
+X5QiIKwN75g+KtJtkcBgMOl/byiN+4aX95UP6QAV/n+Ye/09sZHMvhhAxsD
Lt91DP086403flYoOSzKgPJPbxcfr/fBypNXv34RY8AOb31H160+2JZzbp23
OAN0EtXDteR88Gvqa9MbOxkwJ9mmInHUB7sEw/SINAPG9fr129J8cO2O47QE
RQYIsUreCVN9cYTtudxGAwY8vdhKKnXyw3N/xTMjjjLgocRO1U9Bftj5Vt1V
9WMMMMn3jBBK8cNHesTD7pswgOh0I3dX+mGhE3U2Fy0Y4Li5oqFQ1B/n6Inv
kHdhgKGWpkhZhz+uoNemJ4YzQLjaj6RudwHTG72SD0YywLffSJUn6ALOObM9
5ncUA/SS9pWvpl7AkY+8/B3jGCBz9mbGoQ8XsOHu7WZaVxgQFnqr+LRSAO4R
8RIau/VfngAL5gRfIF5cEb1sUMqASXoIq+trEJ6aNYj7U/Yfv/6ejOjlIDw8
ejHqYTkDJgKDSadEg3HPp/6LnJgBARO++b5mwbiy+LHHm1oGiBOq572ag3Gk
u7oxtYMBDLXiDWX1FzHpy0lhnkkG/LWpGpbqu4Q3tccLlE4x4JJRYqsveyjm
qC/ncZlhQNpSo9e4UCiefbVr3dt5BogW0OYlVUJx57XhucAVBlRIqd66eTEU
Zxlc6BzdxIT51jHDCVIYln2TfqNeigl1GW09HEfC8Xtvr+JTZCaUNwbwCliH
Y5asfvOYDBOOm+iyFL3C8eO0pXUCVCZQG6O2o+vhmOJl7WXKZIJU68TQ7I9w
TJXeo/dlHxOOvli2+BkVgenJ+XPj/zAhwSA4r78nEjfpxAhcOskEGn6oITz9
33pesaGQLJkQcnhqry1XFC5wFbRVtGbCtu0RvEeVozDjkO+//g5M8C/Zbe2f
HIUV/6jnrnky4VDmxCk5g2i816HmmGAcE2T8RuYp3TFY/N6Qxrt4JthIX2zQ
m4/BHINc5POJTKh8fXEoXjAW//dbVr4k/+fPL/ch8kgsdnZrfvToOhNUtvje
PFoZizO8u9nhHhNMVF8yXfLi8NKl8SIPxIRjsndjzjxNwH2Y/7ZkFRNEXNkN
axsScC07I76jmgllzWnUYxMJ+FrEOVuNWiZcHf90fIyZiGkxi7wbGplgoPZz
+NSbRGydxO58q4cJDjMDEse6LuOWrU2uiiNMWLl13zNBPBn/DyYh48s=
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Thickness[0.003]], 
        Line[CompressedData["
1:eJwV0Hc41u//xnEiMqMpoyT7Hu5bkpX3q4SKJJKRTbpDVj42mZmlIRoUykhZ
JRlxXUlIZsOKrEiy98zv+/vrPB7Hcf713G/ranBxExMT01FmJqb/35QgWza6
/SN17+ZQ+e+JzBWPzcZUjEV9iSVjHrYbBysqO0/HeIiKRhO7etRVfCN6KuUP
Nz/l7LhDnO/iPsGdMVXprW3Ku1n0AbGl4agb65P1ynfGgz4bl54QO9bUpknS
7Ii5qHh6rT2deDD2gPlDHh8Sf7cqubKaQbQlDhQEluxCWtVgvrjvOUEV/dFl
XiiCGA0Rt+c0XhIn+8d2ZTaIodhv9TXTl/IJt0TSBRUlKWQ8wR60qFlITM7I
fHgtREYMjxyBhfZXBGXLmeLGchryXdB9PXe5iChaaQ3dmnkQxfhNnp5dfUPs
u/8xPbhBEeWGKoRN7SslWA+nB680HkGVbO0ik4VlRFQwp//bb4BaYnxLxjXe
EQuuh0Kr+46hmTuV46OXEMG5a9ah01AbhcbSqucCMPFfjZjxatlJFNMYwj+n
+Z5QTfDyuAu6KPms+MuZ9irCbfoz58uv+ujZ3f+Wp1M/EDGflbX0jhug3O81
WtOXq4nLWNFZo9oQVZpe7p9c/UisbmznVp05j/pt8naN7/tEfAyghHSwWaLR
pxt2YyOfCL7cE0xJM1ZoZki/8G9hPfG87HbgnwVrxOo4qzOq0UCIESr+Thx2
SNJDKeT3pWaihyKo0hx7CQl0Hb90VaCF6Ayb+P0XMZCw/zjPbEALweqrnNm9
ehmJV6hfmNFsJXaQM4u0Yp2R4tH++an2L4R5yL80XVZ3pDIQneym9pWQ1m1L
aq9wR+ph8hpTqV+JxeK9bib+Hkj7Y9itycvfCO7VojLY5IlMTkqSJla/E+Nl
+jathDfyP+tk/XdfJ0F+u+e7oX8Q+hemuKc3rpOY7/i1TTDmGgouZv7yZbmT
YE95XtiqF4zChe5rlH3tIixzv2+EXg5BN4eqJaMju4nB67XmqeVhKNV377jk
ZC9Rmny2qPhrFOJvmzPgofYRzzZOCT0PiUYGrmZykfZ9RGFo6xC3fAz6niYx
4tfaRxxYmX5GfhiLutjemdq+6CecOfqmRyJvosGWETW61SDhqEQ7LnzlDhJ3
1Nvz4t4goZGSatLTfgc5sBTNizcMEjIaMjq9GnfRyKFreQLKvwgPzzONWfsS
0NjDnaJM24cIaQ8VBdPhe2jB/hhLc80wUWDyoq6k4AHiWH70yZk6SnT9Nsh8
tDcNKUV2+p2yGSW4JlQ5n9qlIcbO3WTphFEihfXrjyPP01AN/c7NweVRoiwj
oICqmI7CHaMMzT7+JSRUW6JZjJ8ipm7PHm3zcUJ1NVE5rygD+fdm+vBrThFd
mmuyxf056E6m5tlgyymC/kPeKFX5Bcq58ktm0nuK0GS4xEvceYG6Vvf/aMiZ
ItSHd8hv0nyJlARSjkTxTRPdYZaKXK9y0YL+3U0bP6YJ3VusTfXnCpB71bW4
MY9ZoqXGUpES9Rot8Sfk/oidJeqXx06wVLxGQTbZTfXPZgmfeakOqZnXKI6p
le952yxBYXWZMrcoQtnqYvcuqswRRvwVuX6H36C+suqUn8zzhMJpK5y2Uoz0
X3Pkt9xaILRNs/UjKspQ+6a9Lej5AvHxhqa701oZsjSQn86rWiDUF4WJZ6rl
yHna7OCNuQXiy1yYC295OYqSe/n2pMki0dI6sFhX8Q6hF3q4at8ScaDAjnXh
SyWiPrvbWpS3TNh4ZROJj9+jHfdpi/jTMiFqO2LoVfMercY2Cjf+WiZ69A6W
RU+8R3VX2RlDgivE8mBSzymiCtlq+P/bGblCpH3tlVAerEL3BmxJ3larRJmx
GOsPhWq0Jiofocy3TnQkBg33btSggR3NOZqkdULxd12JKbUWfdri3HJWa50Y
LmFZ5rCoRYlTGUKOAeuE08aoLG95LaLhPa8ejqwTP39/p2T71iE7K+beVfyP
uGdWUazMXI+G9BjCvUpMsMpB+XFTpRHtqHEWD9JkgszPmde8nBvRsSPuZBED
JtikrRdw63EjSiX5qV1wYoJPPuUdF1iakPmWOPP2FCYIcCp5ZNDchL68z09u
3sQMW4WYDjsqtaBKhUVh3MAMt0e+TTiMt6IkwesiadYsUNMUKb+c9R0tDDZl
6bmwgMi5EeqR+u/oXO5u+TV/FoiySDNJH/uOtsFzLeMkFhA+99O7hd6G4i42
uPI0sUDsIVxVUdGGggu2VfmqssKWXpz690c7Ymg9cTDYtRl+PfQT3CrfhZQ9
SvJZGtigbr9YqdPJXtSyoWrp3skGL3v+dFZc7UUONxB37zAbnPkQbanwuBfd
ya65XMbMDtE2cz03Z3vR6M9vB9wPs8ORR9H962f6ULLOdNLPdHY4oPi5f2Cj
D/0Tlw0u9d0CfntIuq1XBtCH9kf6rlKcoLFjwMcrfAgl2BrNzR/khOLO06Wl
yUPIYZz3fgBwggqtnnXrmyHEyRLaG23KCa/K6vomh4aQPpXh8iyWE+YPF2fH
nhhGP8MV4jonOSH5VYfDQf7faIXeWKtRwgXuryd4wgtGED3un7rASR54Ikzb
eVRmDMlfXrPPPc8DSEzg1scTY0hBayXmmD0PfObWELBljCFFpoU252s8EBp/
JWIwawypeY67vH/DA19UtU9wSI+jE+bdjx3FeEFTu+rQGHkCWZPL/r1b5QWT
Pe4Db8WnkPawSi/NmA+OjfiOaDJmkMPXb2ORFnxQMrFxa913BoVjl5Wfdnzg
6K2r+T52Br1/mL7zhhsfeFiUjzrnzyDVM5y6f6L54NNdp26jxRkkV9JZkvaO
D6iTOSye0bNod4zPnW1i/DDCQVPc+nYO/aYUa86N8UPj4uOcI8qLyH8t+uA7
v+0g81vE16F2DbHzj1w+J7sT9MvphW5TzHhz42ZtropdYBiXo3v/22a82pTr
fMddAGamlJo+1nLiIeO8PXv3CsKtkmChvcCHj0a5XKnLFYI8y7OHiiy243v/
Sjg0rETgfMUTjq1nd+MLwh90u2f3QrlO/0xqmhDmxqQxMSNRkF31Pnr1pii+
eCh93pS8Hzy/7lPsKTuAvYN8DETn9wNT8KaC2oNSOGL07temJjFY0PmX/yON
hHVlt2ZzPzwAO2bPz9UdpeEbuYpY10Yckr2PPbrBfxDXGz5d81SWgGDN+5nj
eYr4VcRA1yM1CfidKy+SX6GIH77dX1pFSEC121qEX4MidhRK/Y9PSwKe0oJ1
5UYVMcdg8sQLAwmYL78axi95GJ/wSOwbcJIAXkEna/TkMP54K7pa/7EESCrn
Xll6qIRxo2scmUUSChMvmBa9UsEKO4AriU0SxBQtfHI+quBsM74YZk5JuD6R
W53XoYLjfxdEtvFJQvDxxR0D/1SwJfNMaPBeSQjnmB6a01HFawqevt+UJUHt
ng1v24gqVk72cQhwkwROn/HpXsoR/MoxBBp6JIFvm5Im+wiBFWyt6yT7JcHo
asaH8H8ELjYl9EN+SYJ/1NnkaE7ApSfWrRT/SoLfkk8qfT9gLOl7LXVJEiwN
FotG9AA3DrhVem6XAtFUkdzlF4BHzKzVRE5KgauebkaP81G8V4dQcimSguYt
1lf8uTTwxHun9ZtvpYBV9JQdRUADI6X7VfllUqB0fil2RFwDW0tO605jKTgV
UpDgp66B05mf2ng2SkEJTd+K10MDS5WwxfoNS4GeZEPnapcGpkk09VwXkIas
gI4GqaLjWGPDPOxJgDScEL4xmBmhhVNjBP+wBEsDI1FBUj5RC6/t7NBjhP3P
69eb6zO1cDHZUJAeIw2BdSejxeu0sLTZycKqJGnY2Ihj8efSxtxvDvUOvZIG
OTOLDJSgjb858qqS/0hDxjlZFrZXJ7B9G5opMZKBbwn+rnmCOpivv/7eoIkM
eB01GMik6ODyv9+VeM1l4F2s7KE80MHbmMeC7GxlQEygvOCPgw5GJAEuXlcZ
cNmRGLizSAcLhrgdsIuSASGTA7m6Z3VxK2n/OZ5yGVhJNhl+knQaq4eEvrER
lYXak2M8aSR9vKiWbBNwQBY4pgi+FUV9XLD0hidJUhacHzeLmB/Txwfc/lxs
IMuCXIhYoKqpPt5ipb/rsLIs6DykHGVE6uOvanu9uQ1kgclqpCBkSB8zlkqV
3obJAlcX8+fZ7LP4jut0OfdvWShLGp+e1zPE7UTyFqdRWVihljhzWRpiYT5t
o0/jssA6uMefesUQZxUkT0TMyULLcYn4lFhD/G5ae/8GMwm0/knJ7P9kiIev
Pr4+LUyCitRI9s9a57CKj87ZNgMSZBTyHNl92ggPBGcMP6kkweSG/jetaGPs
1ZLiVv2eBGo5n9VWHxpjTtHElZFqElBlGxTQS2Msj67zyn8mAalDYZdXizEO
W7+kWN1OgpsB475pAiZY3E/2+sgUCS5+959Yf2GCHa7mS9APkGFw6PzYiV5T
vFKVlW8k+T+7RUjwz5rim9tSlf1kyPBLVpf0l80MFxfeOv1Bjgz5TrEz36hm
mH3K/T8jNTLsNX5zPeSaGc52Vvjoa0SG6Tjp32fEL+C/F0vtqyLJMNVov2QY
YI6564/Fy8aSQXUgQetCgjkmUxtK79wkQxzfqft+L82x88JPXrt7ZHgZ71nO
3GOOx66zlrI8JcNxln6NQ4QFHss6w6NZSQa2id2HdbdY4ok/Q29q58hgG/rj
0c48K8yr59ont0SGuR/TN00/WWHqqyXO+6tk6HY+GF36ywq7+HFZMzZRYB/J
lec3jzWe4KRzcvBRwGzXI5SpaY0nSQGWp0gU8NxgBAy8tcZTV7axN9pQQPhe
XkVrlg22OvvHZdWeAtc+3HbUL7bBTQq4TYZBgXuMo5d6qm3wy9UrmdddKKA+
1p4oNmCDGdGfNMGfAsppV2oviNjivmfB4a8TKBCY2Sv1INEWN/+YYH5YSwGR
lN0p7xPssDr6eLmungLHLnbPUzLs8Mv05NaFRgpwLDxez3ljh2Mun0oz/EaB
saHzTu1tdlhrMQN4+inAcBFhW9tjjyu3WVwLXqHAxIaKYuRTe5x38vOaA4UK
Uf37VDWrL2LSz4IrETQqzPwyYyS0XcTZHok/nx6kwoiolOXCyEWc/sgG9ylT
IVMqfvMsjwO+N74YZqZFhZvtrSutJg444LY4l54VFfQSHepUZxzwqc7APYdu
U0HUaMejqwoMXHvFLsYwgQoxZ3at6p5k4OObTq66J1HBIVrgkpolA6uTdvTk
pVCh4qJmu0UUA9MDc1Klc6jA7R5vmtfDwAL726WEP1DB7vCp8tS4y3iYQVNk
maeC9LvK+Iw1RzzJn6V9cYkKfNqHY0N3OeGlMhHT2lUqKGX7UYJoTpiDhysg
dpMcUBfZBL7YO2Fy4dD77XxysOB8Lmy6yQlfXX54WpwkB8trjuFKz50xU8zm
i5o2cqBxuLXtmLcL5jgY4JVlLwfHjvV0Gdxzwdu6ZyI5GHLgvzurLfK1Cz5A
7ctpdJGD7W+CbttMuWCtL2VTRgFykBZ4VKfLyRXfEHQLcEiSAw+3G1mch9yw
4Iuuu5GNcqAedTuh6Jg79vj6eCC/RQ44u0/HCxq640+rtvSOr3IQVGMnlGDn
jn10/zZJd8nBv/m356vC3XH7+CpH/bAcBOw/HMxb545P3ecFNiYaSNxItAk2
8MBbfsgVn9hDA5vjvum53lexwuTtnm5BGow36NhUxVzF1ixzrO7CNOjMoTZM
pFzFJaQSwwf7aOAtvJ0cX30VXwqA6T8SNBidPCc6s80T14icJcfK0yDhRHqW
bZEnDrP2SG/UoUF62D4JLi4vPPdP+GHYaRrMRbdEHz3ghR1Sam8rn6HBosPD
1geqXvhUl3BIhgENhnexThU4e+Ft52qtAk1pcHBVe/paixdO1RYWoVyigU9X
YGnHY29cQa1JigulgfKe2MZTJr6Y2ugWfyycBs/a9CJU//PFqU5CkUsRNEh6
0P70/B1fHJ7t5mUfTQOmyV/neBp9sa6YkJHaLRqw9fUlRRz3w1073baNpdBA
2pRWMKrqjxfX9tzQKf3//6sv03qBeGpWJ3q5jAaC//H3H3QPxCOjgRFZ72gQ
JGv46fndQNzV0R/IgmmwYEptlu8MxJVFz13Ka2ggIHBHr9ohCIc7K+uTvtGg
KVbptXrcNczXbbKda5IGsuP6tW3MIZjja8zW0qn/9RXIWni8KwRvqn/HdWmG
Bj3lBppRpBA8+1aU9cM8DTIDgvSRUQhuuzsy57dGA57H1IyaFyE4WcenbZSD
Dq1ksUc+lqFYujzpQb04HTLX881D+8Jwnbtb0QVJOnipvuHUXgrDDOmTzWNS
dGjLYBei84Xj5/dWWLeS6HC+mD3AC8KxrJuFmyGdDvUJVfZN6eGYJHFAu/sI
HfDm/PhllwhMjc+bGz9Phy/bWGgJUpG4STNy6zUTOgSUskw8Ox6JXdasZPnM
6FAUTVsbsonE+Zf5reUt6CDgc6RyJTkS0457fvayo0PBK7sCv51RWH5ZOX3D
lQ58FiWJNL5ofMju4xn+aDqYJT3dVyIXi4WfDatUx9ChIbo76N35WLxpiF3S
O44O1YO3wriCYnGTw6m17ng6+GyiWsQ1xmIHx+bs7EQ6uHANdlHd4vB9905m
eEaHkbthExnVN3DQq5WxmYz/GQ/RCqduYPtZoY6MLDrQCPb+7SI3Me0/yzyu
F3SYkqjoHPC6ibn19cRIhXRYS8lwjRWOx/8HfSLmMQ==
         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Style[$CellContext`z, 20], 
        Style["\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(s\)]\)", 20]}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{0, 20}, {-995.568084043392, 0.}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 18}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Dashing[{Small, Small}], 
         Thickness[0.003]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Thickness[0.003]]}, {"Series: 20 terms", "Numerical solution"}, 
       LabelStyle -> {
         GrayLevel[0.3], 18}, 
       LegendFunction -> (Framed[#, RoundingRadius -> 5]& ), 
       LegendLayout -> {"Column", {Automatic, 5}}, LegendMargins -> 5]], {
      Scaled[{0.3, 0.5}], {0.3, 0.5}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.6898408929792037`*^9, 3.689840903072546*^9}}]
}, Open  ]]
},
WindowSize->{843, 773},
WindowMargins->{{Automatic, 8}, {-49, Automatic}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (September 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2207, 75, 232, "Input"],
Cell[2768, 97, 22010, 628, 692, "Input"],
Cell[CellGroupData[{
Cell[24803, 729, 2839, 87, 172, "Input"],
Cell[27645, 818, 418, 14, 56, "Output"],
Cell[28066, 834, 348, 11, 57, "Output"],
Cell[28417, 847, 349, 11, 57, "Output"],
Cell[28769, 860, 347, 11, 57, "Output"],
Cell[29119, 873, 788, 25, 46, "Output"]
}, Open  ]],
Cell[29922, 901, 4857, 149, 221, "Input"],
Cell[CellGroupData[{
Cell[34804, 1054, 1186, 35, 72, "Input"],
Cell[35993, 1091, 11059, 213, 75, "Output"]
}, Open  ]],
Cell[47067, 1307, 1860, 56, 152, "Input"],
Cell[CellGroupData[{
Cell[48952, 1367, 2294, 63, 172, "Input"],
Cell[51249, 1432, 42086, 779, 382, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

